Efficient lattice QCD computation of radiative-leptonic-decay form factors at multiple positive and negative photon virtualities

In previous work Phys. Rev. D 107, 074507 (2023), we showed that form factors for radiative leptonic decays of pseudoscalar mesons can be determined efficiently and with high precision from lattice QCD using the ``3d method,'' in which three-point functions are computed for all values of the current-insertion time and the time integral is performed at the data-analysis stage. Here, we demonstrate another benefit of the 3d method: the form factors can be extracted for any number of nonzero photon virtualites from the same three-point functions at no extra cost. We present results for the $D_s\to\ell\nu\gamma^*$ vector form factor as a function of photon energy and photon virtuality, for both positive and negative virtuality. In our analysis, we separately consider the two different time orderings and the different quark flavors in the electromagnetic current. We discuss in detail the behavior of the unwanted exponentials contributing to the three-point functions, as well as the choice of fit models and fit ranges used to remove them for various values of the virtuality. While positive photon virtuality is relevant for decays to multiple charged leptons, negative photon virtuality suppresses soft contributions and is of interest in QCD-factorization studies of the form factors.

==> anc/FV.txt <==
9.345191e-02 9.345191e-02 -7.285086e-02
4.098888e-01 9.345191e-02 -7.183627e-02
5.720877e-01 9.345191e-02 -9.736172e-02
6.975385e-01 9.345191e-02 -1.361222e-01
2.803557e-01 2.803557e-01 -4.438079e-02
4.877242e-01 2.803557e-01 -6.373022e-02
6.301987e-01 2.803557e-01 -9.194788e-02
7.459397e-01 2.803557e-01 -1.333624e-01
4.672595e-01 4.672595e-01 -3.233455e-02
6.144974e-01 4.672595e-01 -5.532064e-02
7.327227e-01 4.672595e-01 -8.574849e-02
8.343609e-01 4.672595e-01 -1.308635e-01
6.541634e-01 6.541634e-01 -2.620181e-02
7.662932e-01 6.541634e-01 -4.885133e-02
8.639912e-01 6.541634e-01 -8.024347e-02
9.517123e-01 6.541634e-01 -1.302655e-01
8.410672e-01 8.410672e-01 -2.200878e-02
9.309509e-01 8.410672e-01 -4.265025e-02
1.012889e+00 8.410672e-01 -7.485394e-02
1.088678e+00 8.410672e-01 -1.304119e-01
0.000000e+00 2.803557e-01 -5.474254e-02
3.738076e-01 4.672595e-01 -2.209455e-02
5.910418e-01 6.541634e-01 -1.655314e-02
7.929657e-01 8.410672e-01 -1.384871e-02
0.000000e+00 4.672595e-01 1.359566e-02
4.578190e-01 6.541634e-01 -3.056198e-04
6.993301e-01 8.410672e-01 -7.734027e-04
0.000000e+00 6.541634e-01 7.417838e-02
5.286438e-01 8.410672e-01 1.696000e-02
0.000000e+00 8.410672e-01 1.095664e-01



==> anc/FV_c.txt <==
9.345191e-02 9.345191e-02 5.152511e-01
4.098888e-01 9.345191e-02 2.482244e-01
5.720877e-01 9.345191e-02 2.078889e-01
6.975385e-01 9.345191e-02 1.890329e-01
2.803557e-01 2.803557e-01 2.927941e-01
4.877242e-01 2.803557e-01 2.179808e-01
6.301987e-01 2.803557e-01 1.918327e-01
7.459397e-01 2.803557e-01 1.779691e-01
4.672595e-01 4.672595e-01 2.078136e-01
6.144974e-01 4.672595e-01 1.821407e-01
7.327227e-01 4.672595e-01 1.687722e-01
8.343609e-01 4.672595e-01 1.606763e-01
6.541634e-01 6.541634e-01 1.623220e-01
7.662932e-01 6.541634e-01 1.525590e-01
8.639912e-01 6.541634e-01 1.464581e-01
9.517123e-01 6.541634e-01 1.424826e-01
8.410672e-01 8.410672e-01 1.334956e-01
9.309509e-01 8.410672e-01 1.297818e-01
1.012889e+00 8.410672e-01 1.273558e-01
1.088678e+00 8.410672e-01 1.258323e-01
0.000000e+00 2.803557e-01 7.623564e-01
3.738076e-01 4.672595e-01 2.325831e-01
5.910418e-01 6.541634e-01 1.694985e-01
7.929657e-01 8.410672e-01 1.360001e-01
0.000000e+00 4.672595e-01 6.340500e-01
4.578190e-01 6.541634e-01 1.903145e-01
6.993301e-01 8.410672e-01 1.421016e-01
0.000000e+00 6.541634e-01 5.016051e-01
5.286438e-01 8.410672e-01 1.587927e-01
0.000000e+00 8.410672e-01 3.884409e-01



==> anc/FV_s.txt <==
9.345191e-02 9.345191e-02 -5.881019e-01
4.098888e-01 9.345191e-02 -3.200607e-01
5.720877e-01 9.345191e-02 -3.052506e-01
6.975385e-01 9.345191e-02 -3.251550e-01
2.803557e-01 2.803557e-01 -3.371749e-01
4.877242e-01 2.803557e-01 -2.817110e-01
6.301987e-01 2.803557e-01 -2.837806e-01
7.459397e-01 2.803557e-01 -3.113316e-01
4.672595e-01 4.672595e-01 -2.401482e-01
6.144974e-01 4.672595e-01 -2.374614e-01
7.327227e-01 4.672595e-01 -2.545206e-01
8.343609e-01 4.672595e-01 -2.915397e-01
6.541634e-01 6.541634e-01 -1.885238e-01
7.662932e-01 6.541634e-01 -2.014104e-01
8.639912e-01 6.541634e-01 -2.267016e-01
9.517123e-01 6.541634e-01 -2.727480e-01
8.410672e-01 8.410672e-01 -1.555044e-01
9.309509e-01 8.410672e-01 -1.724321e-01
1.012889e+00 8.410672e-01 -2.022097e-01
1.088678e+00 8.410672e-01 -2.562442e-01
0.000000e+00 2.803557e-01 -8.170989e-01
3.738076e-01 4.672595e-01 -2.546777e-01
5.910418e-01 6.541634e-01 -1.860516e-01
7.929657e-01 8.410672e-01 -1.498488e-01
0.000000e+00 4.672595e-01 -6.204544e-01
4.578190e-01 6.541634e-01 -1.906202e-01
6.993301e-01 8.410672e-01 -1.428750e-01
0.000000e+00 6.541634e-01 -4.274267e-01
5.286438e-01 8.410672e-01 -1.418327e-01
0.000000e+00 8.410672e-01 -2.788745e-01



==> anc/README.txt <==
This README explains the ancillary files included in this submission.

The file FV_c.txt contains the central values of the component of the vector form factor from the charm quark component of the EM current.
The file FV_s.txt contains the central values of the component of the vector form factor from the strange quark component of the EM current.
The file FV.txt contains the central values of the sum of the charm and strange quark components, i.e. the full vector form factor.
Each of these files contains 30 rows, with each row corresonding to a different kinematic point. 
The columns are labeled as follows:

Photon Energy (GeV) | Photon Momentum in z-direction (GeV) | Central Value of Form Factor 

The mass of the D_s meson (in lattice units) calculated on the 24I ensemble used in this work is am_{D_s} = 1.06, and is needed to convert from photon energy to the dimensionless variable x_\gamma used in the main text.

The files cov_FV.txt, cov_FV_c.txt and cov_FV_s.txt contain the covariance matrices for the FV, FV_c, and FV_s datasets, respectively.
These files contain a matrix of size 30 x 30, with the rows and columns organized as follows:

If the rows of the file, e.g., FV.txt, are labeled from [0, 1, ..., 29], with row i labeled as

E_gamma[i], pgamma_z[i], FV[i]

then the i,j'th entry in the covariance matrix files correspond to the kinematic points (E_gamma[i], pgamma_z[i]) and (E_gamma[j], pgamma_z[j]); the diagonal elements correspond to the square of the statistical uncertainty of the form factor associated with those kinematic points.

==> anc/cov_FV.txt <==
1.818013e-04 1.925660e-05 1.212013e-06 -1.946656e-05 4.463606e-05 1.195542e-05 -5.682271e-06 -2.817628e-05 9.009370e-06 -1.711351e-06 -1.669387e-05 -5.629737e-05 -5.414542e-07 -1.799843e-05 -4.702516e-05 -1.104888e-04 -1.276859e-05 -3.232639e-05 -6.312108e-05 -2.471703e-04 3.860650e-04 1.953913e-05 2.518305e-06 -7.874621e-06 2.754454e-04 1.246435e-05 -1.364812e-06 1.776183e-04 9.371254e-06 1.219939e-04 
1.925660e-05 4.155009e-06 4.090496e-06 3.203972e-06 6.214839e-06 3.798576e-06 3.162491e-06 2.463992e-06 2.188832e-06 2.312218e-06 1.264523e-06 -2.123121e-07 1.306645e-06 2.890936e-07 -2.259783e-06 -9.389029e-06 -1.023604e-06 -4.209532e-06 -1.233736e-05 -4.506677e-05 3.625824e-05 3.192974e-06 1.617593e-06 -2.823769e-07 2.452306e-05 2.275868e-06 7.444228e-07 1.462597e-05 1.682544e-06 9.382765e-06 
1.212013e-06 4.090496e-06 9.511206e-06 1.544696e-05 2.349516e-06 5.067302e-06 9.535774e-06 1.714114e-05 2.176480e-06 5.774144e-06 8.931086e-06 2.159609e-05 2.676645e-06 5.939397e-06 1.045019e-05 1.697457e-05 4.480724e-07 -1.313697e-06 -9.919188e-06 -3.143877e-05 -4.091978e-06 1.637281e-06 2.343953e-06 7.215365e-07 -6.589712e-06 1.076174e-06 1.046576e-06 -7.405815e-06 3.501110e-07 -6.585416e-06 
-1.946656e-05 3.203972e-06 1.544696e-05 3.134444e-05 -2.977002e-06 5.687534e-06 1.698500e-05 3.688402e-05 1.610309e-06 9.506718e-06 1.889918e-05 5.276060e-05 3.869096e-06 1.300180e-05 2.824518e-05 5.682909e-05 1.995677e-06 2.553638e-06 -4.942746e-06 -6.793476e-06 -4.751969e-05 -8.396031e-07 2.601890e-06 1.552848e-06 -3.991995e-05 -1.015939e-06 7.485599e-07 -3.085989e-05 -1.851153e-06 -2.325803e-05 
4.463606e-05 6.214839e-06 2.349516e-06 -2.977002e-06 1.246899e-05 4.686887e-06 4.524295e-07 -5.418284e-06 3.283279e-06 1.081963e-06 -3.050746e-06 -1.349514e-05 9.813781e-07 -3.414946e-06 -1.141055e-05 -2.990825e-05 -2.788574e-06 -8.571109e-06 -1.963623e-05 -7.581808e-05 9.130117e-05 6.040459e-06 1.843289e-06 -1.340381e-06 6.593474e-05 4.362478e-06 6.484259e-07 4.321402e-05 3.498917e-06 3.008459e-05 
1.195542e-05 3.798576e-06 5.067302e-06 5.687534e-06 4.686887e-06 3.917128e-06 4.492617e-06 5.580617e-06 2.146983e-06 3.124882e-06 3.007991e-06 4.503284e-06 1.780741e-06 1.816455e-06 8.940833e-07 -3.181372e-06 -2.876188e-07 -2.853056e-06 -1.021800e-05 -3.762881e-05 2.048400e-05 2.684332e-06 1.947229e-06 2.902943e-07 1.327901e-05 2.083491e-06 1.096506e-06 7.456359e-06 1.576816e-06 4.647242e-06 
-5.682271e-06 3.162491e-06 9.535774e-06 1.698500e-05 4.524295e-07 4.492617e-06 1.002903e-05 1.948449e-05 1.786055e-06 6.007600e-06 1.022130e-05 2.622559e-05 2.822498e-06 7.202140e-06 1.392566e-05 2.534214e-05 1.278802e-06 8.340371e-07 -4.863734e-06 -1.360231e-05 -1.767986e-05 8.099683e-07 2.296535e-06 1.242324e-06 -1.602174e-05 5.905820e-07 1.126838e-06 -1.315325e-05 8.044853e-09 -1.015447e-05 
-2.817628e-05 2.463992e-06 1.714114e-05 3.688402e-05 -5.418284e-06 5.580617e-06 1.948449e-05 4.453798e-05 1.313464e-06 1.091521e-05 2.306049e-05 6.659952e-05 4.550189e-06 1.665334e-05 3.774682e-05 7.929555e-05 3.942998e-06 7.456389e-06 5.471168e-06 3.244930e-05 -6.524934e-05 -1.918737e-06 2.859882e-06 2.806469e-06 -5.371328e-05 -1.748440e-06 1.028017e-06 -4.043393e-05 -2.472265e-06 -2.966155e-05 
9.009370e-06 2.188832e-06 2.176480e-06 1.610309e-06 3.283279e-06 2.146983e-06 1.786055e-06 1.313464e-06 1.361471e-06 1.486796e-06 8.081310e-07 -2.145997e-07 1.044081e-06 4.911633e-07 -9.593951e-07 -5.158090e-06 -1.069625e-07 -1.657075e-06 -5.269694e-06 -2.101110e-05 1.679118e-05 1.921588e-06 1.245323e-06 2.799440e-07 1.216273e-05 1.635920e-06 8.294687e-07 8.114272e-06 1.414481e-06 5.938235e-06 
-1.711351e-06 2.312218e-06 5.774144e-06 9.506718e-06 1.081963e-06 3.124882e-06 6.007600e-06 1.091521e-05 1.486796e-06 3.914231e-06 5.983912e-06 1.441778e-05 2.145673e-06 4.575519e-06 8.144888e-06 1.374239e-05 1.377372e-06 1.361052e-06 -9.996829e-07 -3.892475e-06 -7.648231e-06 1.095098e-06 1.916921e-06 1.338509e-06 -7.045350e-06 1.054270e-06 1.273500e-06 -5.685018e-06 7.572155e-07 -4.088940e-06 
-1.669387e-05 1.264523e-06 8.931086e-06 1.889918e-05 -3.050746e-06 3.007991e-06 1.022130e-05 2.306049e-05 8.081310e-07 5.983912e-06 1.235181e-05 3.522538e-05 2.781533e-06 9.617643e-06 2.148496e-05 4.502757e-05 3.286226e-06 6.589703e-06 8.904376e-06 3.696916e-05 -3.928234e-05 -9.599531e-07 1.866923e-06 2.389408e-06 -3.201274e-05 -6.926568e-07 1.096362e-06 -2.371344e-05 -9.930006e-07 -1.722561e-05 
-5.629737e-05 -2.123121e-07 2.159609e-05 5.276060e-05 -1.349514e-05 4.503284e-06 2.622559e-05 6.659952e-05 -2.145997e-07 1.441778e-05 3.522538e-05 1.089058e-04 5.904048e-06 2.773909e-05 6.851055e-05 1.549489e-04 1.019925e-05 2.476143e-05 4.213844e-05 1.784297e-04 -1.243361e-04 -5.942447e-06 2.755704e-06 6.483100e-06 -1.004863e-04 -4.985043e-06 1.133232e-06 -7.392040e-05 -5.511377e-06 -5.345211e-05 
-5.414542e-07 1.306645e-06 2.676645e-06 3.869096e-06 9.813781e-07 1.780741e-06 2.822498e-06 4.550189e-06 1.044081e-06 2.145673e-06 2.781533e-06 5.904048e-06 1.527701e-06 2.617348e-06 4.110109e-06 6.056746e-06 1.437966e-06 1.885027e-06 2.444045e-06 4.682954e-06 -3.481613e-06 9.890394e-07 1.471791e-06 1.354891e-06 -2.537408e-06 1.171322e-06 1.264364e-06 -1.379882e-06 1.119966e-06 -4.217582e-07 
-1.799843e-05 2.890936e-07 5.939397e-06 1.300180e-05 -3.414946e-06 1.816455e-06 7.202140e-06 1.665334e-05 4.911633e-07 4.575519e-06 9.617643e-06 2.773909e-05 2.617348e-06 8.906597e-06 2.019353e-05 4.368432e-05 4.970328e-06 1.094662e-05 2.078579e-05 7.642183e-05 -4.190925e-05 -1.049811e-06 1.805016e-06 3.573333e-06 -3.294766e-05 -3.898193e-07 1.697544e-06 -2.325901e-05 -3.827257e-07 -1.634099e-05 
-4.702516e-05 -2.259783e-06 1.045019e-05 2.824518e-05 -1.141055e-05 8.940833e-07 1.392566e-05 3.774682e-05 -9.593951e-07 8.144888e-06 2.148496e-05 6.851055e-05 4.110109e-06 2.019353e-05 5.152205e-05 1.207730e-04 1.202212e-05 3.042975e-05 6.290732e-05 2.429630e-04 -1.035966e-04 -4.978053e-06 1.798833e-06 7.767152e-06 -8.149294e-05 -3.508101e-06 1.978344e-06 -5.784876e-05 -3.387165e-06 -4.101245e-05 
-1.104888e-04 -9.389029e-06 1.697457e-05 5.682909e-05 -2.990825e-05 -3.181372e-06 2.534214e-05 7.929555e-05 -5.158090e-06 1.374239e-05 4.502757e-05 1.549489e-04 6.056746e-06 4.368432e-05 1.207730e-04 2.986263e-04 2.795590e-05 7.691482e-05 1.649934e-04 6.628973e-04 -2.368203e-04 -1.443237e-05 4.272019e-07 1.681978e-05 -1.864726e-04 -1.123453e-05 1.674908e-06 -1.327020e-04 -1.064955e-05 -9.427451e-05 
-1.276859e-05 -1.023604e-06 4.480724e-07 1.995677e-06 -2.788574e-06 -2.876188e-07 1.278802e-06 3.942998e-06 -1.069625e-07 1.377372e-06 3.286226e-06 1.019925e-05 1.437966e-06 4.970328e-06 1.202212e-05 2.795590e-05 5.451548e-06 1.292193e-05 3.015082e-05 1.034919e-04 -2.873938e-05 -8.908309e-07 1.015395e-06 3.855805e-06 -2.196320e-05 -4.842501e-08 1.792354e-06 -1.467350e-05 3.477194e-07 -9.619750e-06 
-3.232639e-05 -4.209532e-06 -1.313697e-06 2.553638e-06 -8.571109e-06 -2.853056e-06 8.340371e-07 7.456389e-06 -1.657075e-06 1.361052e-06 6.589703e-06 2.476143e-05 1.885027e-06 1.094662e-05 3.042975e-05 7.691482e-05 1.292193e-05 3.371337e-05 8.126536e-05 2.915364e-04 -6.998153e-05 -3.723607e-06 6.322168e-07 8.462054e-06 -5.408772e-05 -1.927144e-06 2.649932e-06 -3.680137e-05 -1.072236e-06 -2.482362e-05 
-6.312108e-05 -1.233736e-05 -9.919188e-06 -4.942746e-06 -1.963623e-05 -1.021800e-05 -4.863734e-06 5.471168e-06 -5.269694e-06 -9.996829e-07 8.904376e-06 4.213844e-05 2.444045e-06 2.078579e-05 6.290732e-05 1.649934e-04 3.015082e-05 8.126536e-05 2.123970e-04 7.268491e-04 -1.297270e-04 -9.196282e-06 -3.004723e-07 1.927412e-05 -1.008835e-04 -4.950477e-06 4.997512e-06 -6.711485e-05 -2.806537e-06 -4.266495e-05 
-2.471703e-04 -4.506677e-05 -3.143877e-05 -6.793476e-06 -7.581808e-05 -3.762881e-05 -1.360231e-05 3.244930e-05 -2.101110e-05 -3.892475e-06 3.696916e-05 1.784297e-04 4.682954e-06 7.642183e-05 2.429630e-04 6.628973e-04 1.034919e-04 2.915364e-04 7.268491e-04 2.750635e-03 -5.136139e-04 -3.644023e-05 -5.908695e-06 6.375830e-05 -3.986648e-04 -2.317478e-05 1.186824e-05 -2.697241e-04 -1.593832e-05 -1.780165e-04 
3.860650e-04 3.625824e-05 -4.091978e-06 -4.751969e-05 9.130117e-05 2.048400e-05 -1.767986e-05 -6.524934e-05 1.679118e-05 -7.648231e-06 -3.928234e-05 -1.243361e-04 -3.481613e-06 -4.190925e-05 -1.035966e-04 -2.368203e-04 -2.873938e-05 -6.998153e-05 -1.297270e-04 -5.136139e-04 8.386147e-04 3.929234e-05 3.001798e-06 -1.841390e-05 6.070683e-04 2.484265e-05 -4.893003e-06 3.985327e-04 1.871343e-05 2.779196e-04 
1.953913e-05 3.192974e-06 1.637281e-06 -8.396031e-07 6.040459e-06 2.684332e-06 8.099683e-07 -1.918737e-06 1.921588e-06 1.095098e-06 -9.599531e-07 -5.942447e-06 9.890394e-07 -1.049811e-06 -4.978053e-06 -1.443237e-05 -8.908309e-07 -3.723607e-06 -9.196282e-06 -3.644023e-05 3.929234e-05 3.237105e-06 1.439536e-06 -1.603614e-07 2.926096e-05 2.634727e-06 8.608590e-07 2.004373e-05 2.292271e-06 1.464993e-05 
2.518305e-06 1.617593e-06 2.343953e-06 2.601890e-06 1.843289e-06 1.947229e-06 2.296535e-06 2.859882e-06 1.245323e-06 1.916921e-06 1.866923e-06 2.755704e-06 1.471791e-06 1.805016e-06 1.798833e-06 4.272019e-07 1.015395e-06 6.322168e-07 -3.004723e-07 -5.908695e-06 3.001798e-06 1.439536e-06 1.563437e-06 1.136016e-06 2.534602e-06 1.548218e-06 1.340554e-06 2.261337e-06 1.499205e-06 2.294518e-06 
-7.874621e-06 -2.823769e-07 7.215365e-07 1.552848e-06 -1.340381e-06 2.902943e-07 1.242324e-06 2.806469e-06 2.799440e-07 1.338509e-06 2.389408e-06 6.483100e-06 1.354891e-06 3.573333e-06 7.767152e-06 1.681978e-05 3.855805e-06 8.462054e-06 1.927412e-05 6.375830e-05 -1.841390e-05 -1.603614e-07 1.136016e-06 2.887699e-06 -1.386335e-05 4.746081e-07 1.650589e-06 -8.988759e-06 7.799386e-07 -5.586099e-06 
2.754454e-04 2.452306e-05 -6.589712e-06 -3.991995e-05 6.593474e-05 1.327901e-05 -1.602174e-05 -5.371328e-05 1.216273e-05 -7.045350e-06 -3.201274e-05 -1.004863e-04 -2.537408e-06 -3.294766e-05 -8.149294e-05 -1.864726e-04 -2.196320e-05 -5.408772e-05 -1.008835e-04 -3.986648e-04 6.070683e-04 2.926096e-05 2.534602e-06 -1.386335e-05 4.532713e-04 1.976094e-05 -3.225727e-06 3.088763e-04 1.564580e-05 2.216423e-04 
1.246435e-05 2.275868e-06 1.076174e-06 -1.015939e-06 4.362478e-06 2.083491e-06 5.905820e-07 -1.748440e-06 1.635920e-06 1.054270e-06 -6.926568e-07 -4.985043e-06 1.171322e-06 -3.898193e-07 -3.508101e-06 -1.123453e-05 -4.842501e-08 -1.927144e-06 -4.950477e-06 -2.317478e-05 2.484265e-05 2.634727e-06 1.548218e-06 4.746081e-07 1.976094e-05 2.487337e-06 1.223597e-06 1.477361e-05 2.373873e-06 1.168084e-05 
-1.364812e-06 7.444228e-07 1.046576e-06 7.485599e-07 6.484259e-07 1.096506e-06 1.126838e-06 1.028017e-06 8.294687e-07 1.273500e-06 1.096362e-06 1.133232e-06 1.264364e-06 1.697544e-06 1.978344e-06 1.674908e-06 1.792354e-06 2.649932e-06 4.997512e-06 1.186824e-05 -4.893003e-06 8.608590e-07 1.340554e-06 1.650589e-06 -3.225727e-06 1.223597e-06 1.525093e-06 -1.496093e-06 1.413326e-06 -2.562083e-07 
1.776183e-04 1.462597e-05 -7.405815e-06 -3.085989e-05 4.321402e-05 7.456359e-06 -1.315325e-05 -4.043393e-05 8.114272e-06 -5.685018e-06 -2.371344e-05 -7.392040e-05 -1.379882e-06 -2.325901e-05 -5.784876e-05 -1.327020e-04 -1.467350e-05 -3.680137e-05 -6.711485e-05 -2.697241e-04 3.985327e-04 2.004373e-05 2.261337e-06 -8.988759e-06 3.088763e-04 1.477361e-05 -1.496093e-06 2.200847e-04 1.243872e-05 1.636278e-04 
9.371254e-06 1.682544e-06 3.501110e-07 -1.851153e-06 3.498917e-06 1.576816e-06 8.044853e-09 -2.472265e-06 1.414481e-06 7.572155e-07 -9.930006e-07 -5.511377e-06 1.119966e-06 -3.827257e-07 -3.387165e-06 -1.064955e-05 3.477194e-07 -1.072236e-06 -2.806537e-06 -1.593832e-05 1.871343e-05 2.292271e-06 1.499205e-06 7.799386e-07 1.564580e-05 2.373873e-06 1.413326e-06 1.243872e-05 2.465391e-06 1.042184e-05 
1.219939e-04 9.382765e-06 -6.585416e-06 -2.325803e-05 3.008459e-05 4.647242e-06 -1.015447e-05 -2.966155e-05 5.938235e-06 -4.088940e-06 -1.722561e-05 -5.345211e-05 -4.217582e-07 -1.634099e-05 -4.101245e-05 -9.427451e-05 -9.619750e-06 -2.482362e-05 -4.266495e-05 -1.780165e-04 2.779196e-04 1.464993e-05 2.294518e-06 -5.586099e-06 2.216423e-04 1.168084e-05 -2.562083e-07 1.636278e-04 1.042184e-05 1.258493e-04 



==> anc/cov_FV_c.txt <==
2.866393e-04 8.490316e-05 5.606110e-05 4.354784e-05 1.244521e-04 6.452061e-05 4.705252e-05 3.690456e-05 6.261478e-05 4.255803e-05 3.534265e-05 3.246208e-05 3.437852e-05 3.082280e-05 2.928904e-05 2.792359e-05 2.664523e-05 2.524743e-05 2.424250e-05 2.350263e-05 5.153102e-04 8.178243e-05 3.839257e-05 2.734455e-05 3.906342e-04 5.468536e-05 2.874024e-05 2.741839e-04 3.677353e-05 1.923468e-04 
8.490316e-05 2.947912e-05 2.042726e-05 1.629873e-05 4.114563e-05 2.305149e-05 1.741758e-05 1.395794e-05 2.238569e-05 1.577190e-05 1.337756e-05 1.246373e-05 1.291228e-05 1.177930e-05 1.132872e-05 1.089778e-05 1.032082e-05 9.864923e-06 9.535989e-06 9.294578e-06 1.449397e-04 2.836396e-05 1.424931e-05 1.053501e-05 1.119625e-04 1.965946e-05 1.093854e-05 7.977366e-05 1.357835e-05 5.676432e-05 
5.606110e-05 2.042726e-05 1.438601e-05 1.158759e-05 2.807300e-05 1.612854e-05 1.233712e-05 9.963765e-06 1.567744e-05 1.118430e-05 9.559422e-06 8.954184e-06 9.203160e-06 8.449501e-06 8.163558e-06 7.880467e-06 7.442771e-06 7.138026e-06 6.918291e-06 6.757619e-06 9.439674e-05 1.966419e-05 1.011282e-05 7.581731e-06 7.323902e-05 1.379892e-05 7.836380e-06 5.240822e-05 9.622535e-06 3.749258e-05 
4.354784e-05 1.629873e-05 1.158759e-05 9.386398e-06 2.220159e-05 1.294105e-05 9.970819e-06 8.090298e-06 1.258703e-05 9.045858e-06 7.767195e-06 7.298996e-06 7.466538e-06 6.881522e-06 6.667150e-06 6.449712e-06 6.081630e-06 5.844695e-06 5.674044e-06 5.549668e-06 7.280944e-05 1.569542e-05 8.183665e-06 6.187461e-06 5.659437e-05 1.109394e-05 6.377664e-06 4.058196e-05 7.780697e-06 2.912057e-05 
1.244521e-04 4.114563e-05 2.807300e-05 2.220159e-05 5.833213e-05 3.189051e-05 2.382106e-05 1.895392e-05 3.097579e-05 2.157315e-05 1.817156e-05 1.684963e-05 1.758667e-05 1.595127e-05 1.527865e-05 1.465212e-05 1.391371e-05 1.325892e-05 1.278641e-05 1.243864e-05 2.157843e-04 3.962743e-05 1.948362e-05 1.422861e-05 1.659453e-04 2.715928e-05 1.483461e-05 1.177723e-04 1.859951e-05 8.342895e-05 
6.452061e-05 2.305149e-05 1.612854e-05 1.294105e-05 3.189051e-05 1.814007e-05 1.380939e-05 1.111895e-05 1.764859e-05 1.253184e-05 1.068073e-05 9.984596e-06 1.029552e-05 9.429757e-06 9.094930e-06 8.767865e-06 8.290760e-06 7.940623e-06 7.687848e-06 7.502490e-06 1.092928e-04 2.222186e-05 1.133131e-05 8.452317e-06 8.470027e-05 1.552631e-05 8.751626e-06 6.054383e-05 1.079122e-05 4.324746e-05 
4.705252e-05 1.741758e-05 1.233712e-05 9.970819e-06 2.382106e-05 1.380939e-05 1.061185e-05 8.595844e-06 1.345215e-05 9.644518e-06 8.269126e-06 7.762616e-06 7.955629e-06 7.323116e-06 7.088484e-06 6.852343e-06 6.465875e-06 6.209174e-06 6.023975e-06 5.888589e-06 7.894373e-05 1.680747e-05 8.726974e-06 6.581342e-06 6.136006e-05 1.185607e-05 6.790205e-06 4.399287e-05 8.302384e-06 3.155221e-05 
3.690456e-05 1.395794e-05 9.963765e-06 8.090298e-06 1.895392e-05 1.111895e-05 8.595844e-06 6.989938e-06 1.084160e-05 7.820923e-06 6.731545e-06 6.336493e-06 6.468564e-06 5.973627e-06 5.795817e-06 5.612851e-06 5.289195e-06 5.088033e-06 4.943030e-06 4.837309e-06 6.158748e-05 1.347970e-05 7.080531e-06 5.378015e-06 4.793653e-05 9.566814e-06 5.535836e-06 3.442449e-05 6.731907e-06 2.475140e-05 
6.261478e-05 2.238569e-05 1.567744e-05 1.258703e-05 3.097579e-05 1.764859e-05 1.345215e-05 1.084160e-05 1.725164e-05 1.227660e-05 1.047927e-05 9.807468e-06 1.010193e-05 9.264808e-06 8.944717e-06 8.629599e-06 8.158027e-06 7.818566e-06 7.573193e-06 7.392989e-06 1.061828e-04 2.169051e-05 1.110889e-05 8.313604e-06 8.236024e-05 1.519174e-05 8.600099e-06 5.885944e-05 1.058213e-05 4.202661e-05 
4.255803e-05 1.577190e-05 1.118430e-05 9.045858e-06 2.157315e-05 1.253184e-05 9.644518e-06 7.820923e-06 1.227660e-05 8.824284e-06 7.579363e-06 7.124449e-06 7.292105e-06 6.722773e-06 6.514826e-06 6.303265e-06 5.945858e-06 5.714084e-06 5.546612e-06 5.423959e-06 7.148238e-05 1.531187e-05 7.991224e-06 6.049172e-06 5.561573e-05 1.083119e-05 6.234453e-06 3.985118e-05 7.603896e-06 2.855300e-05 
3.534265e-05 1.337756e-05 9.559422e-06 7.767195e-06 1.817156e-05 1.068073e-05 8.269126e-06 6.731545e-06 1.047927e-05 7.579363e-06 6.535488e-06 6.160138e-06 6.280301e-06 5.808966e-06 5.642610e-06 5.469270e-06 5.152210e-06 4.959996e-06 4.821195e-06 4.719775e-06 5.905977e-05 1.300590e-05 6.867507e-06 5.236216e-06 4.602048e-05 9.256752e-06 5.383984e-06 3.302034e-05 6.530482e-06 2.370662e-05 
3.246208e-05 1.246373e-05 8.954184e-06 7.298996e-06 1.684963e-05 9.984596e-06 7.762616e-06 6.336493e-06 9.807468e-06 7.124449e-06 6.160138e-06 5.817669e-06 5.914698e-06 5.483490e-06 5.335404e-06 5.178177e-06 4.873370e-06 4.697381e-06 4.570383e-06 4.477772e-06 5.407293e-05 1.213044e-05 6.457848e-06 4.949122e-06 4.216949e-05 8.670856e-06 5.080355e-06 3.028072e-05 6.138281e-06 2.176903e-05 
3.437852e-05 1.291228e-05 9.203160e-06 7.466538e-06 1.758667e-05 1.029552e-05 7.955629e-06 6.468564e-06 1.010193e-05 7.292105e-06 6.280301e-06 5.914698e-06 6.039204e-06 5.580270e-06 5.416497e-06 5.247145e-06 4.946407e-06 4.759138e-06 4.623830e-06 4.524830e-06 5.756524e-05 1.255786e-05 6.608381e-06 5.028786e-06 4.483845e-05 8.923367e-06 5.174632e-06 3.216915e-05 6.287892e-06 2.309430e-05 
3.082280e-05 1.177930e-05 8.449501e-06 6.881522e-06 1.595127e-05 9.429757e-06 7.323116e-06 5.973627e-06 9.264808e-06 6.722773e-06 5.808966e-06 5.483490e-06 5.580270e-06 5.170485e-06 5.028780e-06 4.879027e-06 4.594124e-06 4.426738e-06 4.305881e-06 4.217650e-06 5.140026e-05 1.146991e-05 6.095052e-06 4.666460e-06 4.008040e-05 8.192017e-06 4.792283e-06 2.878088e-05 5.796183e-06 2.069157e-05 
2.928904e-05 1.132872e-05 8.163558e-06 6.667150e-06 1.527865e-05 9.094930e-06 7.088484e-06 5.795817e-06 8.944717e-06 6.514826e-06 5.642610e-06 5.335404e-06 5.416497e-06 5.028780e-06 4.898058e-06 4.757507e-06 4.475985e-06 4.317554e-06 4.203246e-06 4.119957e-06 4.871401e-05 1.104117e-05 5.908388e-06 4.543507e-06 3.800847e-05 7.914664e-06 4.659311e-06 2.730685e-05 5.616435e-06 1.965110e-05 
2.792359e-05 1.089778e-05 7.880467e-06 6.449712e-06 1.465212e-05 8.767865e-06 6.852343e-06 5.612851e-06 8.629599e-06 6.303265e-06 5.469270e-06 5.178177e-06 5.247145e-06 4.879027e-06 4.757507e-06 4.624973e-06 4.348496e-06 4.198073e-06 4.089620e-06 4.010732e-06 4.635796e-05 1.062847e-05 5.717894e-06 4.411885e-06 3.618182e-05 7.639998e-06 4.519336e-06 2.600220e-05 5.433695e-06 1.872558e-05 
2.664523e-05 1.032082e-05 7.442771e-06 6.081630e-06 1.391371e-05 8.290760e-06 6.465875e-06 5.289195e-06 8.158027e-06 5.945858e-06 5.152210e-06 4.873370e-06 4.946407e-06 4.594124e-06 4.475985e-06 4.348496e-06 4.091849e-06 3.947825e-06 3.843914e-06 3.768212e-06 4.430442e-05 1.006531e-05 5.394272e-06 4.153060e-06 3.457523e-05 7.221701e-06 4.257752e-06 2.484278e-05 5.129249e-06 1.788266e-05 
2.524743e-05 9.864923e-06 7.138026e-06 5.844695e-06 1.325892e-05 7.940623e-06 6.209174e-06 5.088033e-06 7.818566e-06 5.714084e-06 4.959996e-06 4.697381e-06 4.759138e-06 4.426738e-06 4.317554e-06 4.198073e-06 3.947825e-06 3.811973e-06 3.714038e-06 3.642819e-06 4.190286e-05 9.625830e-06 5.185006e-06 4.004924e-06 3.271114e-05 6.924505e-06 4.101463e-06 2.350731e-05 4.928621e-06 1.692967e-05 
2.424250e-05 9.535989e-06 6.918291e-06 5.674044e-06 1.278641e-05 7.687848e-06 6.023975e-06 4.943030e-06 7.573193e-06 5.546612e-06 4.821195e-06 4.570383e-06 4.623830e-06 4.305881e-06 4.203246e-06 4.089620e-06 3.843914e-06 3.714038e-06 3.620484e-06 3.552564e-06 4.018093e-05 9.308196e-06 5.033757e-06 3.898004e-06 3.137138e-05 6.709617e-06 3.988578e-06 2.254578e-05 4.783564e-06 1.624278e-05 
2.350263e-05 9.294578e-06 6.757619e-06 5.549668e-06 1.243864e-05 7.502490e-06 5.888589e-06 4.837309e-06 7.392989e-06 5.423959e-06 4.719775e-06 4.477772e-06 4.524830e-06 4.217650e-06 4.119957e-06 4.010732e-06 3.768212e-06 3.642819e-06 3.552564e-06 3.487140e-06 3.891476e-05 9.074543e-06 4.922955e-06 3.820032e-06 3.038385e-05 6.551784e-06 3.906099e-06 2.183573e-05 4.677206e-06 1.573502e-05 
5.153102e-04 1.449397e-04 9.439674e-05 7.280944e-05 2.157843e-04 1.092928e-04 7.894373e-05 6.158748e-05 1.061828e-04 7.148238e-05 5.905977e-05 5.407293e-05 5.756524e-05 5.140026e-05 4.871401e-05 4.635796e-05 4.430442e-05 4.190286e-05 4.018093e-05 3.891476e-05 9.473034e-04 1.399101e-04 6.447929e-05 4.552129e-05 7.149524e-04 9.263870e-05 4.798069e-05 4.998616e-04 6.187040e-05 3.492235e-04 
8.178243e-05 2.836396e-05 1.966419e-05 1.569542e-05 3.962743e-05 2.222186e-05 1.680747e-05 1.347970e-05 2.169051e-05 1.531187e-05 1.300590e-05 1.213044e-05 1.255786e-05 1.146991e-05 1.104117e-05 1.062847e-05 1.006531e-05 9.625830e-06 9.308196e-06 9.074543e-06 1.399101e-04 2.744989e-05 1.384774e-05 1.027066e-05 1.082135e-04 1.907308e-05 1.065570e-05 7.715011e-05 1.320375e-05 5.492640e-05 
3.839257e-05 1.424931e-05 1.011282e-05 8.183665e-06 1.948362e-05 1.133131e-05 8.726974e-06 7.080531e-06 1.110889e-05 7.991224e-06 6.867507e-06 6.457848e-06 6.608381e-06 6.095052e-06 5.908388e-06 5.717894e-06 5.394272e-06 5.185006e-06 5.033757e-06 4.922955e-06 6.447929e-05 1.384774e-05 7.239958e-06 5.487337e-06 5.018047e-05 9.806496e-06 5.653875e-06 3.597724e-05 6.891504e-06 2.580248e-05 
2.734455e-05 1.053501e-05 7.581731e-06 6.187461e-06 1.422861e-05 8.452317e-06 6.581342e-06 5.378015e-06 8.313604e-06 6.049172e-06 5.236216e-06 4.949122e-06 5.028786e-06 4.666460e-06 4.543507e-06 4.411885e-06 4.153060e-06 4.004924e-06 3.898004e-06 3.820032e-06 4.552129e-05 1.027066e-05 5.487337e-06 4.216427e-06 3.551622e-05 7.357261e-06 4.325521e-06 2.551527e-05 5.218785e-06 1.836086e-05 
3.906342e-04 1.119625e-04 7.323902e-05 5.659437e-05 1.659453e-04 8.470027e-05 6.136006e-05 4.793653e-05 8.236024e-05 5.561573e-05 4.602048e-05 4.216949e-05 4.483845e-05 4.008040e-05 3.800847e-05 3.618182e-05 3.457523e-05 3.271114e-05 3.137138e-05 3.038385e-05 7.149524e-04 1.082135e-04 5.018047e-05 3.551622e-05 5.440143e-04 7.190887e-05 3.740999e-05 3.819105e-04 4.813761e-05 2.668503e-04 
5.468536e-05 1.965946e-05 1.379892e-05 1.109394e-05 2.715928e-05 1.552631e-05 1.185607e-05 9.566814e-06 1.519174e-05 1.083119e-05 9.256752e-06 8.670856e-06 8.923367e-06 8.192017e-06 7.914664e-06 7.639998e-06 7.221701e-06 6.924505e-06 6.709617e-06 6.551784e-06 9.263870e-05 1.907308e-05 9.806496e-06 7.357261e-06 7.190887e-05 1.338904e-05 7.605798e-06 5.145182e-05 9.344285e-06 3.680244e-05 
2.874024e-05 1.093854e-05 7.836380e-06 6.377664e-06 1.483461e-05 8.751626e-06 6.790205e-06 5.535836e-06 8.600099e-06 6.234453e-06 5.383984e-06 5.080355e-06 5.174632e-06 4.792283e-06 4.659311e-06 4.519336e-06 4.257752e-06 4.101463e-06 3.988578e-06 3.906099e-06 4.798069e-05 1.065570e-05 5.653875e-06 4.325521e-06 3.740999e-05 7.605798e-06 4.443812e-06 2.686485e-05 5.379565e-06 1.931744e-05 
2.741839e-04 7.977366e-05 5.240822e-05 4.058196e-05 1.177723e-04 6.054383e-05 4.399287e-05 3.442449e-05 5.885944e-05 3.985118e-05 3.302034e-05 3.028072e-05 3.216915e-05 2.878088e-05 2.730685e-05 2.600220e-05 2.484278e-05 2.350731e-05 2.254578e-05 2.183573e-05 4.998616e-04 7.715011e-05 3.597724e-05 2.551527e-05 3.819105e-04 5.145182e-05 2.686485e-05 2.695256e-04 3.452285e-05 1.893802e-04 
3.677353e-05 1.357835e-05 9.622535e-06 7.780697e-06 1.859951e-05 1.079122e-05 8.302384e-06 6.731907e-06 1.058213e-05 7.603896e-06 6.530482e-06 6.138281e-06 6.287892e-06 5.796183e-06 5.616435e-06 5.433695e-06 5.129249e-06 4.928621e-06 4.783564e-06 4.677206e-06 6.187040e-05 1.320375e-05 6.891504e-06 5.218785e-06 4.813761e-05 9.344285e-06 5.379565e-06 3.452285e-05 6.564276e-06 2.477605e-05 
1.923468e-04 5.676432e-05 3.749258e-05 2.912057e-05 8.342895e-05 4.324746e-05 3.155221e-05 2.475140e-05 4.202661e-05 2.855300e-05 2.370662e-05 2.176903e-05 2.309430e-05 2.069157e-05 1.965110e-05 1.872558e-05 1.788266e-05 1.692967e-05 1.624278e-05 1.573502e-05 3.492235e-04 5.492640e-05 2.580248e-05 1.836086e-05 2.668503e-04 3.680244e-05 1.931744e-05 1.893802e-04 2.477605e-05 1.343645e-04 



==> anc/cov_FV_s.txt <==
1.441082e-04 5.350591e-05 5.087888e-05 5.986488e-05 6.215394e-05 4.807651e-05 4.591224e-05 6.259215e-05 3.793678e-05 3.920646e-05 4.273677e-05 6.991201e-05 2.684180e-05 3.143120e-05 3.797764e-05 6.222058e-05 1.565107e-05 9.751379e-06 -1.497300e-05 -5.708485e-05 2.421473e-04 4.089018e-05 2.619926e-05 1.558899e-05 1.837352e-04 2.599555e-05 1.615528e-05 1.112908e-04 1.634231e-05 6.235103e-05 
5.350591e-05 2.349062e-05 2.438856e-05 3.064861e-05 2.563779e-05 2.202612e-05 2.263841e-05 3.245064e-05 1.725587e-05 1.886021e-05 2.144929e-05 3.608099e-05 1.285756e-05 1.562305e-05 1.949194e-05 3.304001e-05 7.940694e-06 5.555201e-06 -4.125213e-06 -1.383423e-05 8.637327e-05 1.789319e-05 1.248874e-05 7.735444e-06 6.630432e-05 1.188215e-05 7.858167e-06 4.096302e-05 7.665640e-06 2.400762e-05 
5.087888e-05 2.438856e-05 2.789827e-05 3.879573e-05 2.536564e-05 2.371098e-05 2.689532e-05 4.268233e-05 1.837560e-05 2.175806e-05 2.714056e-05 4.988402e-05 1.475406e-05 1.957140e-05 2.686995e-05 4.987470e-05 9.786304e-06 8.222325e-06 1.486274e-06 6.484581e-06 8.112307e-05 1.836888e-05 1.393741e-05 9.101857e-06 6.206792e-05 1.252838e-05 8.714417e-06 3.840319e-05 8.119610e-06 2.300948e-05 
5.986488e-05 3.064861e-05 3.879573e-05 6.002692e-05 3.048396e-05 3.084946e-05 3.885197e-05 6.851703e-05 2.367158e-05 3.050938e-05 4.192252e-05 8.402756e-05 2.046758e-05 2.963212e-05 4.436427e-05 8.840743e-05 1.404322e-05 1.302647e-05 7.324354e-06 2.766480e-05 9.531813e-05 2.282913e-05 1.874144e-05 1.264069e-05 7.321590e-05 1.589673e-05 1.150088e-05 4.531819e-05 1.032685e-05 2.752705e-05 
6.215394e-05 2.563779e-05 2.536564e-05 3.048396e-05 2.884619e-05 2.354094e-05 2.312712e-05 3.173195e-05 1.856942e-05 1.956352e-05 2.138581e-05 3.476287e-05 1.335768e-05 1.562941e-05 1.878848e-05 3.066817e-05 7.906205e-06 4.951571e-06 -7.047405e-06 -2.507927e-05 1.016333e-04 1.967440e-05 1.308986e-05 7.881676e-06 7.850285e-05 1.284161e-05 8.204501e-06 4.857764e-05 8.229052e-06 2.805699e-05 
4.807651e-05 2.202612e-05 2.371098e-05 3.084946e-05 2.354094e-05 2.100251e-05 2.234469e-05 3.316864e-05 1.641091e-05 1.845751e-05 2.167151e-05 3.753894e-05 1.262440e-05 1.583143e-05 2.043527e-05 3.583989e-05 8.186307e-06 6.340069e-06 -1.034508e-06 -3.506502e-06 7.717807e-05 1.674700e-05 1.216036e-05 7.789294e-06 5.902380e-05 1.130180e-05 7.697301e-06 3.650629e-05 7.340452e-06 2.172746e-05 
4.591224e-05 2.263841e-05 2.689532e-05 3.885197e-05 2.312712e-05 2.234469e-05 2.633909e-05 4.345854e-05 1.728540e-05 2.114315e-05 2.735910e-05 5.202588e-05 1.437303e-05 1.979601e-05 2.826432e-05 5.438069e-05 1.005416e-05 9.274317e-06 5.563907e-06 2.021722e-05 7.320832e-05 1.702119e-05 1.340891e-05 9.108089e-06 5.584546e-05 1.176449e-05 8.412148e-06 3.449514e-05 7.661785e-06 2.084510e-05 
6.259215e-05 3.245064e-05 4.268233e-05 6.851703e-05 3.173195e-05 3.316864e-05 4.345854e-05 7.981246e-05 2.551885e-05 3.406304e-05 4.869322e-05 1.011114e-04 2.300128e-05 3.487625e-05 5.451821e-05 1.131139e-04 1.737306e-05 1.838009e-05 1.966441e-05 7.172112e-05 1.005431e-04 2.420047e-05 2.076065e-05 1.502138e-05 7.668673e-05 1.709815e-05 1.289879e-05 4.708327e-05 1.121623e-05 2.882710e-05 
3.793678e-05 1.725587e-05 1.837560e-05 2.367158e-05 1.856942e-05 1.641091e-05 1.728540e-05 2.551885e-05 1.297987e-05 1.449718e-05 1.692644e-05 2.936701e-05 1.000481e-05 1.257846e-05 1.637612e-05 2.930545e-05 6.865419e-06 5.743737e-06 1.491130e-06 4.404381e-06 6.095730e-05 1.328629e-05 9.661908e-06 6.430846e-06 4.677348e-05 9.021907e-06 6.237083e-06 2.903181e-05 5.943114e-06 1.741725e-05 
3.920646e-05 1.886021e-05 2.175806e-05 3.050938e-05 1.956352e-05 1.845751e-05 2.114315e-05 3.406304e-05 1.449718e-05 1.737021e-05 2.200759e-05 4.126287e-05 1.199050e-05 1.638844e-05 2.329890e-05 4.510088e-05 9.062755e-06 9.002717e-06 8.584326e-06 2.902667e-05 6.275969e-05 1.439678e-05 1.126395e-05 8.061405e-06 4.782947e-05 9.992062e-06 7.283803e-06 2.956077e-05 6.609517e-06 1.793024e-05 
4.273677e-05 2.144929e-05 2.714056e-05 4.192252e-05 2.138581e-05 2.167151e-05 2.735910e-05 4.869322e-05 1.692644e-05 2.200759e-05 3.065007e-05 6.249058e-05 1.516850e-05 2.283673e-05 3.549458e-05 7.400083e-05 1.265573e-05 1.451364e-05 2.016875e-05 7.107542e-05 6.900923e-05 1.623076e-05 1.379431e-05 1.068266e-05 5.228897e-05 1.150232e-05 8.906580e-06 3.205888e-05 7.648487e-06 1.960421e-05 
6.991201e-05 3.608099e-05 4.988402e-05 8.402756e-05 3.476287e-05 3.753894e-05 5.202588e-05 1.011114e-04 2.936701e-05 4.126287e-05 6.249058e-05 1.370166e-04 2.843140e-05 4.682803e-05 7.871709e-05 1.751124e-04 2.644039e-05 3.430145e-05 5.807181e-05 2.143453e-04 1.146076e-04 2.728768e-05 2.501063e-05 2.123616e-05 8.686323e-05 1.975831e-05 1.621973e-05 5.282429e-05 1.331198e-05 3.258377e-05 
2.684180e-05 1.285756e-05 1.475406e-05 2.046758e-05 1.335768e-05 1.262440e-05 1.437303e-05 2.300128e-05 1.000481e-05 1.199050e-05 1.516850e-05 2.843140e-05 8.465205e-06 1.170804e-05 1.688687e-05 3.328091e-05 7.104545e-06 7.796992e-06 1.076670e-05 3.447623e-05 4.320301e-05 9.908544e-06 7.928496e-06 6.122403e-06 3.252571e-05 6.985760e-06 5.293607e-06 1.993507e-05 4.689422e-06 1.210286e-05 
3.143120e-05 1.562305e-05 1.957140e-05 2.963212e-05 1.562941e-05 1.583143e-05 1.979601e-05 3.487625e-05 1.257846e-05 1.638844e-05 2.283673e-05 4.682803e-05 1.170804e-05 1.820645e-05 2.917583e-05 6.319063e-05 1.180277e-05 1.559946e-05 2.876617e-05 1.009501e-04 5.127657e-05 1.201934e-05 1.057451e-05 9.442768e-06 3.812390e-05 8.713823e-06 7.248020e-06 2.311489e-05 5.937430e-06 1.419220e-05 
3.797764e-05 1.949194e-05 2.686995e-05 4.436427e-05 1.878848e-05 2.043527e-05 2.826432e-05 5.451821e-05 1.637612e-05 2.329890e-05 3.549458e-05 7.871709e-05 1.688687e-05 2.917583e-05 5.114546e-05 1.188379e-04 2.026376e-05 3.050228e-05 6.484914e-05 2.361807e-04 6.377526e-05 1.509802e-05 1.463377e-05 1.523240e-05 4.745870e-05 1.132660e-05 1.033172e-05 2.864593e-05 7.871661e-06 1.781652e-05 
6.222058e-05 3.304001e-05 4.987470e-05 8.840743e-05 3.066817e-05 3.583989e-05 5.438069e-05 1.131139e-04 2.930545e-05 4.510088e-05 7.400083e-05 1.751124e-04 3.328091e-05 6.319063e-05 1.188379e-04 2.923541e-04 4.705314e-05 7.767510e-05 1.772859e-04 6.720322e-04 1.078648e-04 2.612628e-05 2.777148e-05 3.369781e-05 7.969305e-05 2.040502e-05 2.046110e-05 4.754168e-05 1.469871e-05 3.038238e-05 
1.565107e-05 7.940694e-06 9.786304e-06 1.404322e-05 7.906205e-06 8.186307e-06 1.005416e-05 1.737306e-05 6.865419e-06 9.062755e-06 1.265573e-05 2.644039e-05 7.104545e-06 1.180277e-05 2.026376e-05 4.705314e-05 1.045360e-05 1.646862e-05 3.961080e-05 1.356488e-04 2.606420e-05 6.445848e-06 6.314746e-06 7.695434e-06 1.855221e-05 5.034838e-06 5.027389e-06 1.081165e-05 3.701579e-06 6.821582e-06 
9.751379e-06 5.555201e-06 8.222325e-06 1.302647e-05 4.951571e-06 6.340069e-06 9.274317e-06 1.838009e-05 5.743737e-06 9.002717e-06 1.451364e-05 3.430145e-05 7.796992e-06 1.559946e-05 3.050228e-05 7.767510e-05 1.646862e-05 2.969471e-05 7.888564e-05 2.786482e-04 1.826180e-05 4.880885e-06 6.418332e-06 1.115750e-05 1.157928e-05 4.441249e-06 5.893231e-06 5.998406e-06 3.578194e-06 4.187555e-06 
-1.497300e-05 -4.125213e-06 1.486274e-06 7.324354e-06 -7.047405e-06 -1.034508e-06 5.563907e-06 1.966441e-05 1.491130e-06 8.584326e-06 2.016875e-05 5.807181e-05 1.076670e-05 2.876617e-05 6.484914e-05 1.772859e-04 3.961080e-05 7.888564e-05 2.364429e-04 8.008458e-04 -1.771793e-05 -1.220687e-06 7.278211e-06 2.486580e-05 -2.225128e-05 2.575769e-06 9.876827e-06 -1.861441e-05 3.700160e-06 -9.757344e-06 
-5.708485e-05 -1.383423e-05 6.484581e-06 2.766480e-05 -2.507927e-05 -3.506502e-06 2.021722e-05 7.172112e-05 4.404381e-06 2.902667e-05 7.107542e-05 2.143453e-04 3.447623e-05 1.009501e-04 2.361807e-04 6.720322e-04 1.356488e-04 2.786482e-04 8.008458e-04 2.979986e-03 -6.853176e-05 -4.654443e-06 2.237577e-05 8.372431e-05 -8.048756e-05 7.383985e-06 3.136918e-05 -6.220437e-05 1.153878e-05 -2.814088e-05 
2.421473e-04 8.637327e-05 8.112307e-05 9.531813e-05 1.016333e-04 7.717807e-05 7.320832e-05 1.005431e-04 6.095730e-05 6.275969e-05 6.900923e-05 1.146076e-04 4.320301e-05 5.127657e-05 6.377526e-05 1.078648e-04 2.606420e-05 1.826180e-05 -1.771793e-05 -6.853176e-05 4.156751e-04 6.608161e-05 4.196929e-05 2.537463e-05 3.161534e-04 4.165864e-05 2.565574e-05 1.921418e-04 2.585913e-05 1.076441e-04 
4.089018e-05 1.789319e-05 1.836888e-05 2.282913e-05 1.967440e-05 1.674700e-05 1.702119e-05 2.420047e-05 1.328629e-05 1.439678e-05 1.623076e-05 2.728768e-05 9.908544e-06 1.201934e-05 1.509802e-05 2.612628e-05 6.445848e-06 4.880885e-06 -1.220687e-06 -4.654443e-06 6.608161e-05 1.383134e-05 9.655723e-06 6.194300e-06 5.109313e-05 9.258582e-06 6.192011e-06 3.183324e-05 6.061239e-06 1.889730e-05 
2.619926e-05 1.248874e-05 1.393741e-05 1.874144e-05 1.308986e-05 1.216036e-05 1.340891e-05 2.076065e-05 9.661908e-06 1.126395e-05 1.379431e-05 2.501063e-05 7.928496e-06 1.057451e-05 1.463377e-05 2.777148e-05 6.314746e-06 6.418332e-06 7.278211e-06 2.237577e-05 4.196929e-05 9.655723e-06 7.539985e-06 5.585717e-06 3.175387e-05 6.761625e-06 5.027318e-06 1.959291e-05 4.542419e-06 1.198339e-05 
1.558899e-05 7.735444e-06 9.101857e-06 1.264069e-05 7.881676e-06 7.789294e-06 9.108089e-06 1.502138e-05 6.430846e-06 8.061405e-06 1.068266e-05 2.123616e-05 6.122403e-06 9.442768e-06 1.523240e-05 3.369781e-05 7.695434e-06 1.115750e-05 2.486580e-05 8.372431e-05 2.537463e-05 6.194300e-06 5.585717e-06 5.922303e-06 1.843959e-05 4.663608e-06 4.242832e-06 1.094813e-05 3.351240e-06 6.818966e-06 
1.837352e-04 6.630432e-05 6.206792e-05 7.321590e-05 7.850285e-05 5.902380e-05 5.584546e-05 7.668673e-05 4.677348e-05 4.782947e-05 5.228897e-05 8.686323e-05 3.252571e-05 3.812390e-05 4.745870e-05 7.969305e-05 1.855221e-05 1.157928e-05 -2.225128e-05 -8.048756e-05 3.161534e-04 5.109313e-05 3.175387e-05 1.843959e-05 2.492238e-04 3.195749e-05 1.910173e-05 1.563865e-04 1.961259e-05 8.906661e-05 
2.599555e-05 1.188215e-05 1.252838e-05 1.589673e-05 1.284161e-05 1.130180e-05 1.176449e-05 1.709815e-05 9.021907e-06 9.992062e-06 1.150232e-05 1.975831e-05 6.985760e-06 8.713823e-06 1.132660e-05 2.040502e-05 5.034838e-06 4.441249e-06 2.575769e-06 7.383985e-06 4.165864e-05 9.258582e-06 6.761625e-06 4.663608e-06 3.195749e-05 6.361284e-06 4.454118e-06 1.990580e-05 4.249782e-06 1.207059e-05 
1.615528e-05 7.858167e-06 8.714417e-06 1.150088e-05 8.204501e-06 7.697301e-06 8.412148e-06 1.289879e-05 6.237083e-06 7.283803e-06 8.906580e-06 1.621973e-05 5.293607e-06 7.248020e-06 1.033172e-05 2.046110e-05 5.027389e-06 5.893231e-06 9.876827e-06 3.136918e-05 2.565574e-05 6.192011e-06 5.027318e-06 4.242832e-06 1.910173e-05 4.454118e-06 3.576154e-06 1.159610e-05 3.107639e-06 7.144574e-06 
1.112908e-04 4.096302e-05 3.840319e-05 4.531819e-05 4.857764e-05 3.650629e-05 3.449514e-05 4.708327e-05 2.903181e-05 2.956077e-05 3.205888e-05 5.282429e-05 1.993507e-05 2.311489e-05 2.864593e-05 4.754168e-05 1.081165e-05 5.998406e-06 -1.861441e-05 -6.220437e-05 1.921418e-04 3.183324e-05 1.959291e-05 1.094813e-05 1.563865e-04 1.990580e-05 1.159610e-05 1.018808e-04 1.208723e-05 6.002996e-05 
1.634231e-05 7.665640e-06 8.119610e-06 1.032685e-05 8.229052e-06 7.340452e-06 7.661785e-06 1.121623e-05 5.943114e-06 6.609517e-06 7.648487e-06 1.331198e-05 4.689422e-06 5.937430e-06 7.871661e-06 1.469871e-05 3.701579e-06 3.578194e-06 3.700160e-06 1.153878e-05 2.585913e-05 6.061239e-06 4.542419e-06 3.351240e-06 1.961259e-05 4.249782e-06 3.107639e-06 1.208723e-05 2.931694e-06 7.432624e-06 
6.235103e-05 2.400762e-05 2.300948e-05 2.752705e-05 2.805699e-05 2.172746e-05 2.084510e-05 2.882710e-05 1.741725e-05 1.793024e-05 1.960421e-05 3.258377e-05 1.210286e-05 1.419220e-05 1.781652e-05 3.038238e-05 6.821582e-06 4.187555e-06 -9.757344e-06 -2.814088e-05 1.076441e-04 1.889730e-05 1.198339e-05 6.818966e-06 8.906661e-05 1.207059e-05 7.144574e-06 6.002996e-05 7.432624e-06 3.753757e-05 


